FlooNoC: A Multi-Tbps Wide NoC for Heterogeneous AXI4 Traffic

Meeting the staggering bandwidth requirements of today's applications challenges the traditional narrow and serialized NoCs, which hit hard bounds on the maximum operating frequency. This paper proposes FlooNoC, an open-source, low-latency, fully AXI4-compatible NoC with wide physical channels for latency-tolerant high-bandwidth non-blocking transactions and decoupled latency-critical short messages. We demonstrate the feasibility of wide channels by integrating a 5x5 router and links within a 9-core compute cluster in 12 nm FinFet technology. Our NoC achieves a bandwidth of 629Gbps per link while running at only 1.23 GHz (at 0.19 pJ/B/hop), with just 10% area overhead post layout.

==> figs/breakdown_plot.py <==
#!/usr/bin/env python
# Copyright 2023 ETH Zurich and University of Bologna.
# Solderpad Hardware License, Version 0.51, see LICENSE for details.
# SPDX-License-Identifier: SHL-0.51
#
# Author: Tim Fischer <fischeti@iis.ee.ethz.ch>

import numpy as np

import matplotlib.colors as mcolors
import matplotlib.path as mpath
import matplotlib.patches as mpatches
import matplotlib.pyplot as plt

PULPRed             = '#A8322C'
PULPRedLight        = '#A8322CC8'
PULPRedVeryLight    = '#A8322C96'
PULPBlue            = '#1269B0'
PULPBlueLight       = '#1269B0C8'
PULPBlueVeryLight   = '#1269B096'
PULPGreen           = '#168638'
PULPGreenLight      = '#168638C8'
PULPGreenVeryLight  = '#16863896'
PULPOrange          = '#F29545'
PULPOrangeLight     = '#F29545C8'
PULPOrangeVeryLight = '#F2954596'
PULPPurple          = '#910569'
PULPPurpleLight     = '#910569C8'
PULPPurpleVeryLight = '#91056996'
PULPOlive           = '#48592C'
PULPOliveLight      = '#48592CC8'
PULPOliveVeryLight  = '#48592C96'
PULPMarine          = '#007996'
PULPMarineLight     = '#007996C8'
PULPMarineVeryLight = '#00799696'
PULPGray            = '#ABABAB'
PULPGrayLight       = '#ABABABC8'
PULPGrayVeryLight   = '#ABABAB96'

colors = [PULPRed, PULPBlue, PULPGreen, PULPOrange, PULPPurple]
light_colors = [PULPRedLight, PULPBlueLight, PULPGreenLight, PULPOrangeLight, PULPPurpleLight]
very_light_colors = [PULPRedVeryLight, PULPBlueVeryLight, PULPGreenVeryLight, PULPOrangeVeryLight, PULPPurpleVeryLight]

data = [
    {
    'name' : 'power',
    'si_unit' : 'mW',
    'bars': [
        {'labels': ['Compute Cores', 'SPM', 'NoC'],
        'values': [109.3, 20.7, 9.3],
        'colors': [PULPRedVeryLight, PULPBlueVeryLight, PULPPurple]},
        {'labels': ['NI + RoB', 'Router', 'Buffer Islands'],
        'values': [3.2, 3.7, 2.4],
        'colors': [PULPPurple, PULPGreen, PULPOrange],
        'parent': "NoC"}]
    },
    {
    'name' : 'area',
    'si_unit' : 'kGE',
    'bars': [
        {'labels': ['Compute Cores', 'SPM', 'NoC'],
        'values': [3098, 1369, 504],
        'colors': [PULPRedVeryLight, PULPBlueVeryLight, PULPPurple]},
        {'labels': ['NI + RoB', 'Router', 'Buffer Islands'],
        'values': [282, 172, 50],
        'colors': [PULPPurple, PULPGreen, PULPOrange],
        'parent': "NoC"},
        {'labels': ['R RoB (SRAM)', 'W RoB (FF)', 'Reorder Table', 'Misc.'],
        'values': [190, 40, 22, 30],
        'colors': [PULPBlue, PULPBlueLight, PULPRed, PULPPurple],
        'label_offset': [0, -0.05, 0.01, 0.01],
        'label_offset_y': [0, 0, 0.15, 0],
        'parent': "NI + RoB"}]
    }
]

for i in data:
    for bar in i['bars']:
        bar['total'] = sum(bar['values'])
        bar['norm_values'] = [x / bar['total'] for x in bar['values']]
        bar['left'] = [sum(bar['norm_values'][:j]) for j, v in enumerate(bar['norm_values'])]
        bar['right'] = [sum(x) for x in zip(bar['left'], bar['norm_values'])]
        if 'label_offset' not in bar:
            bar['label_offset'] = [0] * len(bar['labels'])
        if 'label_offset_y' not in bar:
            bar['label_offset_y'] = [0] * len(bar['labels'])
        if 'value_offset' not in bar:
            bar['value_offset'] = [0] * len(bar['labels'])


def curve_bewtween_points(p1, p2, curve_height=0.4):
    Path = mpath.Path
    curve_height = - curve_height if p2[1] < p1[1] else curve_height
    path_area = [
        (Path.CURVE4, (p1[0], p1[1] + curve_height)),
        (Path.CURVE4, (p2[0], p2[1] - curve_height)),
        (Path.CURVE4, p2)
        ]
    return path_area

plt.rcParams["font.family"] = "Verdana"
bar_height = 0.2

for entry in data:

    name = entry['name']
    si_unit = entry['si_unit']
    bars = entry['bars']

    fig, ax = plt.subplots(figsize=(8, 1.7*len(bars)))
    ax.invert_yaxis()
    ax.xaxis.set_visible(False)
    ax.set_xlim(0, 1)

    for i, bar in enumerate(bars):
        for j in range(len(bar['labels'])):
            label = bar['labels'][j]
            value = bar['values'][j]
            norm_value = bar['norm_values'][j]
            color = bar['colors'][j]
            left = bar['left'][j]
            label_offset = bar['label_offset'][j]
            label_offset_y = bar['label_offset_y'][j]
            value_offset = bar['value_offset'][j]
            # Plot bars
            ax.barh(i, norm_value, color=color, left=left, height=bar_height)
            # Plot total value
            ax.text(1.02, i, f"{bar['total']:g}", ha='left', va='center', color='black', fontsize=12, weight='bold')
            # Plot labels
            ax.text(left + norm_value/2 + label_offset, i-1.2*bar_height - label_offset_y, label, ha='center', va='center', color='black', fontsize=12, weight='bold')
            # Plot norm_values below bars
            ax.text(left + norm_value/2 + value_offset, i+bar_height, f"{value:g}", ha='center', va='center', color='black', fontsize=12, weight='bold')
            ax.text(left + norm_value/2 + value_offset, i+1.5*bar_height, round(norm_value*100), ha='center', va='center', color='black', fontsize=10)
            # Plot ticks to labels and values
            ax.plot([left + norm_value/2, left + norm_value/2 + label_offset],
                    [i-1.2*bar_height/2, i-1.7*bar_height/2 - label_offset_y],
                    color='black', linewidth=0.5)
            ax.plot([left + norm_value/2, left + norm_value/2 + value_offset],
                    [i+1.2*bar_height/2, i+1.4*bar_height/2],
                    color='black', linewidth=0.5)
            # Plot separation lines
            if left != 0:
                ax.plot([left, left],
                        [i-bar_height/2, i+bar_height/2],
                        color='white', linewidth=1.5, linestyle='dotted')

        # Plot shades
        if 'parent' in bar:
            parent_index = bars[i-1]['labels'].index(bar['parent'])
            Path = mpath.Path
            path_area = [(Path.MOVETO, (bars[i-1]['left'][parent_index], (i-1)+bar_height/2))]
            path_area += [(Path.LINETO, (bars[i-1]['right'][parent_index], (i-1)+bar_height/2))]
            path_area += curve_bewtween_points((bars[i-1]['right'][parent_index], (i-1)+bar_height/2), (1, i-bar_height/2))
            path_area += [(Path.LINETO, (0, i-bar_height/2))]
            path_area += curve_bewtween_points((0, i-bar_height/2), (bars[i-1]['left'][parent_index], (i-1)+bar_height/2))
            path_area += [(Path.CLOSEPOLY, (bars[i-1]['left'][parent_index], i-1+bar_height/2))]
            codes, verts = zip(*path_area)
            path = mpath.Path(verts, codes)
            patch = mpatches.PathPatch(path, color=PULPGrayLight, fill=True, linewidth=0, alpha=0.4)
            ax.add_patch(patch)

        # Plot Units
        ax.text(1.04, len(bars)-1+0.2, si_unit, ha='center', va='center', color='black', fontsize=12, weight='bold')
        ax.text(1.04, len(bars)-1+0.3, '%', ha='center', va='center', color='black', fontsize=10)

    plt.axis('off')
    plt.savefig(f'figs/{name}_breakdown.pdf', bbox_inches='tight')

